Investigating Developers' Preferences for Learning and Issue Resolution Resources in the ChatGPT Era

The landscape of software developer learning resources has continuously evolved, with recent trends favoring engaging formats like video tutorials. The emergence of Large Language Models (LLMs) like ChatGPT presents a new learning paradigm. While existing research explores the potential of LLMs in software development and education, their impact on developers' learning and solution-seeking behavior remains unexplored. To address this gap, we conducted a survey targeting software developers and computer science students, gathering 341 responses, of which 268 were completed and analyzed. This study investigates how AI chatbots like ChatGPT have influenced developers' learning preferences when acquiring new skills, exploring technologies, and resolving programming issues. Through quantitative and qualitative analysis, we explore whether AI tools supplement or replace traditional learning resources such as video tutorials, written tutorials, and Q&A forums. Our findings reveal a nuanced view: while video tutorials continue to be highly preferred for their comprehensive coverage, a significant number of respondents view AI chatbots as potential replacements for written tutorials, underscoring a shift towards more interactive and personalized learning experiences. Additionally, AI chatbots are increasingly considered valuable supplements to video tutorials, indicating their growing role in the developers' learning resources. These insights offer valuable directions for educators and the software development community by shedding light on the evolving preferences toward learning resources in the era of ChatGPT.

==> Replication_Package/interrater_reliability_calculator.py <==
"""
A Python script to calculate and interpret Krippendorff's Alpha,
a measure of inter-rater reliability for datasets of labeled items.
It utilizes the Natural Language Toolkit (NLTK) for computing
agreement metrics and pandas for data handling.

Dependencies:
    - nltk: For agreement calculation and the MASI distance metric.
    - pandas: For data manipulation and reading JSON files.
"""
from nltk.metrics.agreement import AnnotationTask
from nltk.metrics import masi_distance
import pandas as pd
import pyperclip


def ask_user_for_file():
    """
    Continuously prompts the user to input a file name until an existing file is specified.

    :return: The name of the file that exists and can be opened.
    """
    while True:
        print("Enter the name of the file you would like to calculate the agreement for (or press Enter to use the clipboard): ")
        file_name = input().replace('"', '').replace("'", "")
        # if file name is empty, take the input from the clipboard
        if not file_name:
            file_name = pyperclip.paste().replace('"', '').replace("'", "")
            print(f"--> File name from clipboard: {file_name}")
        try:
            with open(file_name) as f:
                return file_name
        except FileNotFoundError:
            print("File not found. Please try again.")


def prepare_task_data(df):
    """
    Converts a pandas DataFrame into a list of tuples formatted for NLTK's AnnotationTask.

    :param df: A pandas DataFrame where each row represents an item and contains an ID and
               a dictionary of user labels.
    :return: A list of tuples, each representing a coder's label for an item.
    """
    records = []
    for index, row in df.iterrows():
        item_id = f"Item{row['id']}"
        for user_id in row['users_labels']:
            if 'is_excluded' in row and row['is_excluded']:
                continue
            coder_name = f'coder{user_id}'
            list_of_labels = row['users_labels'][user_id]
            record = (coder_name, item_id, frozenset(list_of_labels))
            records.append(record)
    return records


def calculate_krippendorff(file_name):
    """
    Calculates Krippendorff's Alpha for a dataset contained within a specified file.

    :param file_name: The path to the file containing the dataset.
    :return: The calculated Krippendorff's Alpha as a float.
    """
    df = pd.read_json(file_name, orient='index')
    task_data = prepare_task_data(df)
    task = AnnotationTask(distance=masi_distance)
    task.load_array(task_data)
    return task.alpha()


def interpret_krippendorff(krippendorff):
    """
    Interprets the value of Krippendorff's Alpha according to common thresholds.
    Source: https://www.sciencedirect.com/science/article/pii/S2215016123005411

    :param krippendorff: The Krippendorff's Alpha value.
    :return: A string interpretation of the Krippendorff's Alpha value.
    """
    if krippendorff == 1:
        return "Perfect agreement among raters."
    elif krippendorff >= 0.80:
        return "Satisfactory level of agreement. Reliable rating."
    elif 0.67 <= krippendorff < 0.80:
        return "Moderate agreement. Tentative conclusions."
    elif krippendorff < 0:
        return "Systematic disagreement among raters."
    elif krippendorff == 0:
        return "No agreement among raters other than what would be expected by chance."
    else:  # This captures anything between 0 and 0.67 non-inclusive
        return "Poor agreement among raters. Data unreliable for drawing conclusions."


def main():
    """
    Main function to execute the workflow for calculating and interpreting Krippendorff's Alpha.
    """
    file_name = ask_user_for_file()
    krippendorf = calculate_krippendorff(file_name)
    print("Krippendorf's Alpha:", krippendorf)
    interpretation = interpret_krippendorff(krippendorf)
    print("Interpretation:", interpretation)


if __name__ == "__main__":
    main()
